Cornering the Heterotic String

We study tree-level completions of four-dimensional $\mathcal N=4$ Yang--Mills theory coupled to $\mathcal N=4$ supergravity. Six-point factorization and supersymmetry Ward identities, supplemented by a peculiar-parity restriction on scalar contact terms, impose nonlinear relations between the single- and double-trace Wilson coefficients, $a_{k,q}$ and $b_{k,q}$, of the four-gluon amplitude. The simplest relation, $\kappa^2a_{0,0}=0$, excludes the single-trace $F^4$ interaction at nonzero gravitational coupling, despite its compatibility with four-point supersymmetry. On this gravitational branch, five double-trace parameters determine all coefficients through $a_{7,q}$ and $b_{8,q}$, which are reproduced by a common exponential generating form. Both the heterotic string and a family of infinite-spin-tower (IST) amplitudes realize this structure. Combining these relations with dispersion relations and partial-wave positivity in $SO(N)$ color channels yields a narrow numerical band closely bounded by the heterotic and simplest IST amplitudes. A spin-dependent mass gap excludes the IST spectrum and further localizes the region near the heterotic trajectory. An analytic unitarity analysis of the simplest IST gives $N\leq48$ and $g^2/(\kappa^2 m^2)\leq4$, matching the upper limits of the heterotic amplitude, where $m$ is the mass of the first massive level. Along the heterotic trajectory, the numerical bounds also sharply constrain the gauge-to-gravity coupling ratio at $N=48$.

==> Mathematica_file/anc_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    264197,       8010]
NotebookOptionsPosition[    258162,       7898]
NotebookOutlinePosition[    258554,       7914]
CellTagsIndexPosition[    258511,       7911]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ancillary file for \[OpenCurlyDoubleQuote]Bootstrapping Heterotic String\
\[CloseCurlyDoubleQuote], arXiv:2610.xxxxx, by Li-Yuan Chiang, Yu-tin Huang, \
He-Chen Weng.\
\>", "Text",
 CellChangeTimes->{{4.000289518725254*^9, 4.0002895426798763`*^9}, {
  4.000289584095851*^9, 
  4.000289642950939*^9}},ExpressionUUID->"9367966b-f032-49ea-86c3-\
bd2a70c632ef"],

Cell[CellGroupData[{

Cell["Heterotic string Wilson coefficients", "Section",
 CellChangeTimes->{{4.00028966460797*^9, 
  4.000289681785103*^9}},ExpressionUUID->"dca06caa-8680-4b22-991e-\
a8a0216131bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FST", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", 
     SuperscriptBox["g", "2"]}], 
    RowBox[{"s", " ", "t"}]], 
   RowBox[{"(", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "'"}], ")"}]}], " ", "s"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "'"}], ")"}]}], "t"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "'"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "'"}], ")"}], "s"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "'"}], ")"}], "t"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "'"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t"}], ")"}]}], "]"}]}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{4.000290084103828*^9, 4.000290144102179*^9}, {
  4.00029018221698*^9, 4.000290213148225*^9}, {4.0002903544045773`*^9, 
  4.000290364765853*^9}, {4.000309333834402*^9, 4.000309341053432*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"f0f3307b-7d1b-4182-9cf6-9d8fd77092be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FDT", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", 
     SuperscriptBox["\[Kappa]", "2"]}], 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "'"}], ")"}], "s"}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "'"}], ")"}]}], "s"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "'"}], ")"}]}], "t"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "'"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "'"}], ")"}], "s"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "'"}], ")"}], "t"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "'"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t"}], ")"}]}], "]"}]}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{4.0002901549604692`*^9, 4.0002901775988073`*^9}, {
  4.0002902188611298`*^9, 4.000290235271381*^9}, {4.0002903557778254`*^9, 
  4.000290370128731*^9}, {4.000309343442306*^9, 4.000309348003392*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"256de81f-a162-45f4-a187-800ce327e567"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"akqtable", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"k", ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", 
          FractionBox["k", "2"]}], "}"}]}], "]"}], "//", "Flatten"}], ")"}], "->", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"FST", "[", 
                RowBox[{
                 RowBox[{"aa", " ", "s"}], ",", 
                 RowBox[{"aa", " ", "t"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"aa", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", "s", 
             " ", ",", 
             RowBox[{"i", "-", "q"}]}], "]"}], "/.", 
           RowBox[{"t", "->", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", 
            RowBox[{"i", "/", "2"}]}], "}"}]}], "]"}], "//", "FullSimplify"}],
        "//", "Expand"}], "//", "Flatten"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.000290246715227*^9, 4.0002902774918118`*^9}, {
  4.000290506263864*^9, 4.0002905090870953`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"a3f82dfe-1be3-47ce-ae6e-1c2296fd8d33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "5"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "5"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "6"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "6"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "7"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"6", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "7"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"10", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "7"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "8"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "12"}], " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "8"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"6", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "16"}], " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "8"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "9"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"8", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "9"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["4", "3"], " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Alpha]", "\[Prime]",
         MultilineFunction->None], ")"}], "9"]}], "+", 
     RowBox[{
      FractionBox["56", "3"], " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Alpha]", "\[Prime]",
         MultilineFunction->None], ")"}], "9"]}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"7", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Alpha]", "\[Prime]",
         MultilineFunction->None], ")"}], "9"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Alpha]", "\[Prime]",
         MultilineFunction->None], ")"}], "9"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{4.000290292652907*^9, 4.0002903242937527`*^9, 
  4.0002904152134657`*^9, 4.0002905564263*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"f995b3e8-3a74-4d8c-b547-3ca4929a9bf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bkqtable", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"b", "[", 
                  RowBox[{"i", ",", "q"}], "]"}], 
                 SuperscriptBox["s", 
                  RowBox[{"i", "-", "q"}]], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"t", "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s"}], "-", "t"}], ")"}]}], ")"}], "q"]}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"q", ",", "0", ",", "i", ",", "2"}], "}"}]}], "]"}], 
              "-", 
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{
                RowBox[{"FDT", "[", 
                 RowBox[{
                  RowBox[{"aa", " ", "s"}], ",", 
                  RowBox[{"aa", " ", "t"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"aa", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", 
             "s"}], "]"}], "/.", 
           RowBox[{"t", "->", "1"}]}], ")"}], "==", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
     "FunctionExpand"}], "//", "Factor"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{4.000290438420001*^9, 4.000290474417519*^9}, {
  4.0002905133508253`*^9, 4.0002905147555513`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"e0268d11-ca4e-4a1e-b0e2-b9834fdef881"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[Kappa]", "2"], " ", 
     SuperscriptBox["\[Alpha]", "\[Prime]",
      MultilineFunction->None]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Kappa]", "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "4"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "4"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "5"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "5"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "5"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "-", 
       RowBox[{"4", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "6"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], "-", 
       RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "6"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
       RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "6"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"32", "-", 
       RowBox[{"16", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "7"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "32"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "7"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "7"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "7"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "32"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"32", "-", 
       RowBox[{"16", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "8"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "8"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "32"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "8"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "32"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "8"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "384"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "384"}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
       RowBox[{"144", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{"72", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"108", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"85", " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "9"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "9"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "64"]}], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "9"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "96"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "9"]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Alpha]", "\[Prime]",
        MultilineFunction->None], ")"}], "9"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{4.000290466621585*^9, 4.000290480261055*^9}, 
   4.000290561107638*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"fe991901-ef4a-4385-a36d-262ddbcd121a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Nonlinear SUSY constraints from ",
 Cell[BoxData[
  FormBox[
   RowBox[{"tr", "(", 
    SuperscriptBox["T", "6"], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "483da13e-a03b-47b1-a868-4e2208bfaf68"],
 " sector (Derived in [2601.11705])"
}], "Section",
 CellChangeTimes->{{4.000289405300309*^9, 4.000289461037168*^9}, {
  4.00029140323289*^9, 4.000291405816702*^9}, {4.000304528838829*^9, 
  4.0003045625279627`*^9}},ExpressionUUID->"08795abf-e490-4cec-bc48-\
8e4dcd37df33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aaconstraint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"2", ",", "0"}]]}], "\[Equal]", 
      FractionBox[
       RowBox[{"2", " ", 
        SubsuperscriptBox["a", 
         RowBox[{"0", ",", "0"}], "2"]}], "5"]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"2", ",", "1"}]]}], "\[Equal]", 
      FractionBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "0"}], "2"], "10"]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"3", ",", "1"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["a", 
          RowBox[{"0", ",", "0"}]]}], " ", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "0"}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["g", "2"], " ", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "0"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       SubscriptBox["a", 
        RowBox[{"4", ",", "0"}]]}], "\[Equal]", 
      FractionBox[
       RowBox[{"8", " ", 
        SubsuperscriptBox["a", 
         RowBox[{"0", ",", "0"}], "3"]}], "35"]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       SubscriptBox["a", 
        RowBox[{"4", ",", "1"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "70"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "3"]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"1", ",", "0"}], "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       SubscriptBox["a", 
        RowBox[{"4", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "70"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"23", " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "3"]}], "-", 
         RowBox[{"70", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"1", ",", "0"}], "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       SubscriptBox["a", 
        RowBox[{"5", ",", "1"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "2"], " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "0"}]]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["g", "4"], " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "0"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       SubscriptBox["a", 
        RowBox[{"5", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["a", 
            RowBox[{"0", ",", "0"}], "2"]}], " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "0"}]]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["g", "4"], " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "0"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "6"], " ", 
       SubscriptBox["a", 
        RowBox[{"6", ",", "0"}]]}], "\[Equal]", 
      FractionBox[
       RowBox[{"24", " ", 
        SubsuperscriptBox["a", 
         RowBox[{"0", ",", "0"}], "4"]}], "175"]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "6"], " ", 
       SubscriptBox["a", 
        RowBox[{"6", ",", "1"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "35"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "4"]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["g", "4"], " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "0"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "6"], " ", 
       SubscriptBox["a", 
        RowBox[{"6", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "350"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"122", " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "4"]}], "+", 
         RowBox[{"175", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"1", ",", "0"}], "2"]}], "-", 
         RowBox[{"1050", " ", 
          SuperscriptBox["g", "4"], " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "0"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "6"], " ", 
       SubscriptBox["a", 
        RowBox[{"6", ",", "3"}]]}], "\[Equal]", 
      FractionBox[
       RowBox[{
        RowBox[{"499", " ", 
         SubsuperscriptBox["a", 
          RowBox[{"0", ",", "0"}], "4"]}], "+", 
        RowBox[{"1400", " ", 
         SuperscriptBox["g", "2"], " ", 
         SubscriptBox["a", 
          RowBox[{"0", ",", "0"}]], " ", 
         SubsuperscriptBox["a", 
          RowBox[{"1", ",", "0"}], "2"]}], "-", 
        RowBox[{"5600", " ", 
         SuperscriptBox["g", "4"], " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "0"}]], " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "0"}]]}]}], "1400"]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "6"], " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "1"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "35"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "3"], " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "2"], " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["g", "4"], " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"140", " ", 
          SuperscriptBox["g", "6"], " ", 
          SubscriptBox["a", 
           RowBox[{"7", ",", "0"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "6"], " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "30"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "3"], " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"1", ",", "0"}], "3"]}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "2"], " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["g", "4"], " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"280", " ", 
          SuperscriptBox["g", "6"], " ", 
          SubscriptBox["a", 
           RowBox[{"7", ",", "0"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "6"], " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "3"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "3"], " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"1", ",", "0"}], "3"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubsuperscriptBox["a", 
           RowBox[{"0", ",", "0"}], "2"], " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"50", " ", 
          SuperscriptBox["g", "4"], " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"140", " ", 
          SuperscriptBox["g", "6"], " ", 
          SubscriptBox["a", 
           RowBox[{"7", ",", "0"}]]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{4.000291256085702*^9, 4.0002912647320747`*^9}, {
   4.0002913490162897`*^9, 4.000291349077286*^9}, 4.0002913992297792`*^9, 
   4.000304519089178*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"68407146-b9a1-410e-a084-4b19632ddcb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"aaconstraint", "/.", 
      RowBox[{
       SubscriptBox["a", "aa___"], ":>", 
       RowBox[{"a", "[", "aa", "]"}]}]}], "/.", 
     RowBox[{
      SubscriptBox["b", "aa___"], ":>", 
      RowBox[{"b", "[", "aa", "]"}]}]}], "/.", "akqtable"}], "/.", 
   "bkqtable"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{4.00029127418121*^9, 4.000291306234009*^9}, {
  4.0003045219281282`*^9, 4.000304522050684*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"89549b7c-8e13-425d-9699-abec8e60ed93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{4.000291289963788*^9, 4.000291307584861*^9}, 
   4.0003045224719687`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"db3e2f12-9dd8-4fdc-8e61-7c724c827303"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Nonlinear SUSY constraints from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"tr", "(", 
     SuperscriptBox["T", "2"], ")"}], 
    RowBox[{"tr", "(", 
     SuperscriptBox["T", "4"], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7faae02d-3ae8-4566-af3c-a72178f04598"],
 " sector"
}], "Section",
 CellChangeTimes->{{4.000289405300309*^9, 
  4.000289461037168*^9}},ExpressionUUID->"99c17f31-758a-48a9-af7a-\
96ca4ebff899"],

Cell[BoxData[
 RowBox[{
  RowBox[{"abconstraint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", 
      RowBox[{"4", " ", 
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"2", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"2", ",", "1"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"3", ",", "0"}]]}], "\[Equal]", 
      RowBox[{"16", " ", 
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"3", ",", "1"}]]}], "\[Equal]", 
      RowBox[{"32", " ", 
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "0"}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["g", "2"], " ", 
        SubscriptBox["b", 
         RowBox[{"4", ",", "4"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"2", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"4", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"4", ",", "1"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"4", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "16"]}], " ", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"0", ",", "0"}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "0"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "4"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "32"]}], " ", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"0", ",", "0"}]]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "2"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"3", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"3", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"2", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "2"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"5", ",", "0"}]]}], "\[Equal]", 
      RowBox[{"64", " ", 
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"5", ",", "1"}]]}], "\[Equal]", 
      RowBox[{"192", " ", 
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"5", ",", "2"}]]}], "\[Equal]", 
      RowBox[{"320", " ", 
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "16"]}], " ", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "0"}]]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "0"}]]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["g", "2"], " ", 
        SubscriptBox["b", 
         RowBox[{"6", ",", "6"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "4"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "32"]}], " ", 
        SubscriptBox["a", 
         RowBox[{"3", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "0"}]]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "2"}]]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["g", "2"], " ", 
        SubscriptBox["b", 
         RowBox[{"6", ",", "6"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", 
      RowBox[{"2", " ", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "2"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", 
      RowBox[{"4", " ", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "2"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"3", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"3", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"2", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"2", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "2"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"6", ",", "0"}]]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"6", ",", "1"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"27", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"75", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"6", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["3", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"27", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"75", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"6", ",", "3"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{"21", " ", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "0"}]]}], "-", 
       RowBox[{"27", " ", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "2"}]]}], "-", 
       RowBox[{"64", " ", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"4", ",", "4"}]]}], "+", 
       RowBox[{"21", " ", 
        SubscriptBox["a", 
         RowBox[{"0", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"5", ",", "0"}]]}], "+", 
       RowBox[{"21", " ", 
        SubscriptBox["a", 
         RowBox[{"0", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"5", ",", "2"}]]}], "-", 
       RowBox[{"75", " ", 
        SubscriptBox["a", 
         RowBox[{"0", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"5", ",", "4"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "2"}]]}], "\[Equal]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", 
         SubscriptBox["a", 
          RowBox[{"5", ",", "2"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"0", ",", "0"}]]}], "-", 
        RowBox[{"160", " ", 
         SubscriptBox["a", 
          RowBox[{"3", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "0"}]]}], "-", 
        RowBox[{"180", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "0"}]]}], "+", 
        RowBox[{"260", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "2"}]]}], "-", 
        RowBox[{"640", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "0"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"4", ",", "0"}]]}], "-", 
        RowBox[{"575", " ", 
         SubscriptBox["a", 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"5", ",", "0"}]]}], "+", 
        RowBox[{"441", " ", 
         SubscriptBox["a", 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"5", ",", "2"}]]}], "-", 
        RowBox[{"591", " ", 
         SubscriptBox["a", 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"5", ",", "4"}]]}]}], "2560"]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "4"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "512"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]]}], "-", 
         RowBox[{"16", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]]}], "+", 
         RowBox[{"124", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"140", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"128", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"73", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"193", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"455", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "6"}]]}], "\[Equal]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SubscriptBox["a", 
          RowBox[{"5", ",", "2"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"0", ",", "0"}]]}], "+", 
        RowBox[{"340", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "0"}]]}], "-", 
        RowBox[{"420", " ", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "2"}]]}], "-", 
        RowBox[{"640", " ", 
         SubscriptBox["a", 
          RowBox[{"1", ",", "0"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"4", ",", "4"}]]}], "+", 
        RowBox[{"295", " ", 
         SubscriptBox["a", 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"5", ",", "0"}]]}], "+", 
        RowBox[{"367", " ", 
         SubscriptBox["a", 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"5", ",", "2"}]]}], "-", 
        RowBox[{"1097", " ", 
         SubscriptBox["a", 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"5", ",", "4"}]]}]}], "2560"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"5", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "40"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]]}], "+", 
         RowBox[{"10", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"30", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"55", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"17", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"153", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"5", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "20"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]]}], "+", 
         RowBox[{"10", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"30", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"35", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"37", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"147", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["a", 
            RowBox[{"2", ",", "1"}]]}], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"29", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"19", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"29", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "44"}], " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "+", 
         RowBox[{"12", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"32", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"81", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"119", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"193", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "36"}], " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "+", 
         RowBox[{"20", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"32", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"89", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"111", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"201", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"3", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]]}], "+", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"9", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"3", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "+", 
         RowBox[{"9", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"8", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"7", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"7", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"25", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"3", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], " ", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "0"}]]}], "+", 
       RowBox[{"9", " ", 
        SubscriptBox["a", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "2"}]]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"4", ",", "4"}]]}], "-", 
       RowBox[{"7", " ", 
        SubscriptBox["a", 
         RowBox[{"0", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"5", ",", "0"}]]}], "-", 
       RowBox[{"7", " ", 
        SubscriptBox["a", 
         RowBox[{"0", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"5", ",", "2"}]]}], "+", 
       RowBox[{"25", " ", 
        SubscriptBox["a", 
         RowBox[{"0", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"5", ",", "4"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "32"]}], " ", 
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"53", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"19", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"37", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]]}], "-", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], ")"}], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "0"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "32"]}], " ", 
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"35", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"21", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"51", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]]}], "-", 
         SubscriptBox["a", 
          RowBox[{"2", ",", "1"}]]}], ")"}], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "2"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "0"}]]}], "\[Equal]", 
      RowBox[{"256", " ", 
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"8", ",", "8"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "1"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"27", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"8", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"61", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"75", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"117", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}], "+", 
         RowBox[{"24576", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "72"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "21"}], " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{"27", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"189", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"243", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"568", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"229", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"216", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"189", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"189", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"675", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"4323", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}], "+", 
         RowBox[{"172032", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "3"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"7", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"9", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"104", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"33", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"7", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"7", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"25", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"857", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}], "+", 
         RowBox[{"14336", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"8", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "23040"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "216"}], " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]]}], "+", 
         RowBox[{"270", " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"1440", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "+", 
         RowBox[{"270", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"270", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"3072", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"858", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"2128", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"878", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"5760", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"2160", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"6795", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"189", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"2619", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"41715", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}], "+", 
         RowBox[{"92160", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"8", ",", "4"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "4608"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "72"}], " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]]}], "-", 
         RowBox[{"36", " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"144", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"180", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"144", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"192", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"312", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"1376", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"832", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"576", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"288", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"27", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"99", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"1323", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"12813", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}], "+", 
         RowBox[{"64512", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"8", ",", "6"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "7680"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]]}], "+", 
         RowBox[{"10", " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"150", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"30", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"128", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"58", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"528", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"158", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"720", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"255", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"201", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"1071", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"5785", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}], "+", 
         RowBox[{"71680", " ", 
          SuperscriptBox["g", "2"], " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"6", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"27", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"136", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"61", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"75", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"1141", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"6", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{"72", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"252", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"96", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"300", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"640", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"716", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"192", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"63", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"441", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"1359", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"7977", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"6", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{"48", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"84", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"32", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"100", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"132", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"384", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"147", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"453", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"1635", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"6", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{"12", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"27", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"96", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"53", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"96", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"75", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"11", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"5", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "720"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"144", " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]]}], "+", 
         RowBox[{"180", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"1632", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"948", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"1472", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"1988", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"6345", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"3519", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"5049", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"16305", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"5", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "180"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"108", " ", 
          SubscriptBox["a", 
           RowBox[{"5", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]]}], "+", 
         RowBox[{"90", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"384", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"366", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"1024", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"1066", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"945", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"423", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"513", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"1065", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"43", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"53", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"184", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"99", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"40", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"13", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"61", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"51", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"2109", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "96"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"9", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"63", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"81", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"664", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"183", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"72", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"63", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"63", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"225", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"3935", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "144"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54", " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"18", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"522", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"384", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"366", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"592", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"970", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"288", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"432", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"657", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"441", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"351", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"5193", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"9", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"63", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"81", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"343", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"72", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"63", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"63", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"225", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"1247", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"4", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "72"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"99", " ", 
          SubscriptBox["a", 
           RowBox[{"4", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{"27", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"135", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"384", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"33", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"712", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"305", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"288", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"792", " ", 
          SubscriptBox["a", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"270", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"54", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"702", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"90", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"3", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"96", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"64", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"16", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"291", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"117", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"243", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"603", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"3", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "72"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", " ", 
          SubscriptBox["a", 
           RowBox[{"3", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"96", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"256", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"315", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "+", 
         RowBox[{"189", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"459", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"1005", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"2", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"48", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"12", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"16", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["a", 
           RowBox[{"2", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"81", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"9", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "+", 
         RowBox[{"63", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"519", " ", 
          SubscriptBox["a", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{4.000291256085702*^9, 4.0002912647320747`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"138be29c-5465-4c09-bd5f-8a1e656ebf51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"abconstraint", "/.", 
      RowBox[{
       SubscriptBox["a", "aa___"], ":>", 
       RowBox[{"a", "[", "aa", "]"}]}]}], "/.", 
     RowBox[{
      SubscriptBox["b", "aa___"], ":>", 
      RowBox[{"b", "[", "aa", "]"}]}]}], "/.", "akqtable"}], "/.", 
   "bkqtable"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{4.00029127418121*^9, 4.000291306234009*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"8ee8f0c1-b594-4a0e-84cd-0bb8aa6ba023"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True"}], "}"}]], "Output",
 CellChangeTimes->{{4.000291289963788*^9, 4.000291307584861*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"b03f3824-584e-43bb-9d94-a442e66942fa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Nonlinear SUSY constraints from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"tr", "(", 
     SuperscriptBox["T", "2"], ")"}], 
    RowBox[{"tr", "(", 
     SuperscriptBox["T", "2"], ")"}], 
    RowBox[{"tr", "(", 
     SuperscriptBox["T", "2"], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1787e147-b001-42ec-b197-ac85640c16be"],
 " sector"
}], "Section",
 CellChangeTimes->{{4.000289405300309*^9, 
  4.000289455493105*^9}},ExpressionUUID->"b39b4926-3097-4ab9-ba4b-\
30de0ee4429e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bbconstraint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}], "\[Equal]", 
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"2", ",", "0"}]], "+", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "2"}]]}], ")"}]}], "\[Equal]", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       SubsuperscriptBox["b", 
        RowBox[{"1", ",", "0"}], "2"], "-", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"0", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "2"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"2", ",", "0"}]], "+", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "2"}]]}], ")"}]}], "\[Equal]", 
      SubsuperscriptBox["b", 
       RowBox[{"1", ",", "0"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"4", ",", "0"}]], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"4", ",", "2"}]], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "+", 
         RowBox[{
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "5"], " ", 
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"2", ",", "0"}], "2"]}], "-", 
         RowBox[{"18", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"23", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"2", ",", "2"}], "2"]}], "+", 
         RowBox[{"28", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"30", " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"2", ",", "2"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"10", " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "4"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["b", 
          RowBox[{"2", ",", "2"}], "2"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"4", ",", "0"}]], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"2", ",", "0"}], "2"]}], "-", 
         RowBox[{"12", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"2", ",", "2"}], "2"]}], "+", 
         RowBox[{"17", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"4", ",", "2"}]], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"2", ",", "2"}], "2"]}], "+", 
         RowBox[{"7", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "5"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"11", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]]}], "-", 
         RowBox[{"11", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"2", ",", "0"}]], "+", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "2"}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"6", ",", "0"}]], "+", 
         RowBox[{"9", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "13"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "-", 
         RowBox[{"33", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "+", 
         RowBox[{"17", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"28", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"29", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"108", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"11", " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"6", ",", "2"}]], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "91"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"42", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]]}], "+", 
         RowBox[{"28", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"40", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"21", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"102", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"38", " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"6", ",", "4"}]], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"6", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"91", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"27", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"91", " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "0"}]]}], "-", 
       RowBox[{"315", " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "0"}]]}], "+", 
       RowBox[{"154", " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "2"}]]}], "-", 
       RowBox[{"220", " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "2"}]]}], "+", 
       RowBox[{"252", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"4", ",", "2"}]]}], "-", 
       RowBox[{"804", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"4", ",", "4"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"38", " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "10"}], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "0"}]]}], "+", 
       RowBox[{"15", " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "2"}]]}], "-", 
       RowBox[{"27", " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "2"}]]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"4", ",", "2"}]]}], "-", 
       RowBox[{"28", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"4", ",", "4"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"4", ",", "0"}]], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"9", " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"2", ",", "0"}]], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"3", ",", "0"}]], "+", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "2"}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "336"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "365"}], " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "0"}], "2"]}], "+", 
         RowBox[{"1278", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"365", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "2"}], "2"]}], "+", 
         RowBox[{"701", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"909", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"1851", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"533", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"4797", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"1661", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"3024", " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "168"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "41"}], " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "0"}], "2"]}], "+", 
         RowBox[{"150", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"41", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "2"}], "2"]}], "+", 
         RowBox[{"41", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"225", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"207", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"41", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"873", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"89", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"504", " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "4"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "336"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "17"}], " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "0"}], "2"]}], "+", 
         RowBox[{"54", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"17", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "2"}], "2"]}], "+", 
         RowBox[{"17", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"81", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"135", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"185", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"657", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"545", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"1680", " ", 
          SubscriptBox["b", 
           RowBox[{"0", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "6"}]]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"2", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"4", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"0", ",", "0"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"6", ",", "6"}]]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"6", ",", "0"}]], "+", 
         RowBox[{"9", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "672"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "965"}], " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "0"}], "2"]}], "+", 
         RowBox[{"3342", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"797", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "2"}], "2"]}], "+", 
         RowBox[{"1637", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"1989", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"4659", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"1133", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"12213", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"1685", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"6", ",", "2"}]], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "112"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "123"}], " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "0"}], "2"]}], "+", 
         RowBox[{"450", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"179", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "2"}], "2"]}], "+", 
         RowBox[{"123", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"395", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"733", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"179", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"2059", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"1051", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"6", ",", "4"}]], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "224"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "51"}], " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "0"}], "2"]}], "+", 
         RowBox[{"162", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "+", 
         RowBox[{"5", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "2"}], "2"]}], "+", 
         RowBox[{"51", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"243", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"405", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"107", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"1187", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"739", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "224"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "345"}], " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "0"}], "2"]}], "+", 
         RowBox[{"806", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"177", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "2"}], "2"]}], "+", 
         RowBox[{"569", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"537", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"1119", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"289", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"3273", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"361", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "41"}], " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "0"}], "2"]}], "+", 
         RowBox[{"102", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"65", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "2"}], "2"]}], "+", 
         RowBox[{"41", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"153", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"207", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"65", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"633", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"425", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "4"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "96"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "17"}], " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "0"}], "2"]}], "+", 
         RowBox[{"54", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]]}], "-", 
         RowBox[{"41", " ", 
          SubsuperscriptBox["b", 
           RowBox[{"3", ",", "2"}], "2"]}], "+", 
         RowBox[{"17", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"81", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"135", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"89", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"417", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"161", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "0"}]]}], "+", 
         RowBox[{"85", " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "11520"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"985", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"20513", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"4497", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"21079", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"46647", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"83825", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"10535", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"2313", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"11177", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"19609", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"49639", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"41783", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"10368", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"155520", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"8", ",", "2"}]], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "3840"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "265"}], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"2351", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"321", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"1881", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"7431", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"6879", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"265", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"3129", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"1319", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"1335", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"4681", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"5625", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"1152", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"17280", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", 
          RowBox[{"8", ",", "4"}]], "-", 
         RowBox[{"14", " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "3840"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "55"}], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"913", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"1023", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"1127", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"7353", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"12769", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"55", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"1287", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"1177", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"1399", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"2807", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"2887", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"1920", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"28800", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "6"}]]}], "-", 
         RowBox[{"28", " ", 
          SubscriptBox["b", 
           RowBox[{"8", ",", "8"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "11520"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "25"}], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"415", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"465", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"617", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"2295", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"10831", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"25", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"585", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"535", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"217", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"857", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"5641", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"1152", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"17280", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "0"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "3840"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"235", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"6083", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"5907", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"4261", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"39237", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"3251", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"3605", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"7803", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"347", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"10027", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"13141", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"5189", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"14976", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "-", 
         RowBox[{"109440", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "2"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "3840"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1265"}], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"13063", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"6633", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"12993", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"25503", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"73527", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"1265", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"8097", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"10687", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"6735", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"31793", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"32865", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"14976", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"86400", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "4"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "1280"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "165"}], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"2739", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"3069", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"3381", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"14379", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"24227", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"165", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"3861", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"3531", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"357", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"7141", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"11221", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"7040", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"41600", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "6"}]]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "1280"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "25"}], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"415", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"465", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"617", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"2295", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"4431", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"25", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"585", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"535", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"217", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"857", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"1801", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "-", 
         RowBox[{"1152", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"7040", " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "5"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "0"}]]}], "-", 
         RowBox[{"21", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"150", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "120"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "35"}], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"133", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"237", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"123", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"1347", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "-", 
         RowBox[{"123", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"155", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"213", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"37", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"405", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"443", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"75", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "5"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "2"}]]}], "-", 
         RowBox[{"6", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "4"}]]}], "+", 
         RowBox[{"15", " ", 
          SubscriptBox["b", 
           RowBox[{"6", ",", "6"}]]}]}], ")"}]}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "120"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "35"}], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "+", 
         RowBox[{"133", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "0"}]]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "-", 
         RowBox[{"363", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "2"}]]}], "+", 
         RowBox[{"93", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"1317", " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"4", ",", "4"}]]}], "+", 
         RowBox[{"35", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "+", 
         RowBox[{"147", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "0"}]]}], "-", 
         RowBox[{"157", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "-", 
         RowBox[{"45", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "2"}]]}], "+", 
         RowBox[{"323", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "0"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}], "+", 
         RowBox[{"435", " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"5", ",", "4"}]]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{4.0002913175947857`*^9, 4.000291329461433*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"c992115a-27d7-4433-b898-b10352f99dc9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bbconstraint", "/.", 
      RowBox[{
       SubscriptBox["a", "aa___"], ":>", 
       RowBox[{"a", "[", "aa", "]"}]}]}], "/.", 
     RowBox[{
      SubscriptBox["b", "aa___"], ":>", 
      RowBox[{"b", "[", "aa", "]"}]}]}], "/.", "akqtable"}], "/.", 
   "bkqtable"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{4.0002913329101954`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"ee941e3d-f78d-4964-8f0f-e25f519fd5c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{4.0002913335034924`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"385b8805-b109-4bb5-bd9e-22092eefdc70"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Type I branch", "Section",
 CellChangeTimes->{{4.000304597864917*^9, 
  4.000304601796577*^9}},ExpressionUUID->"b2d43aa3-03c9-4b31-90aa-\
7f431693b869"],

Cell[TextData[{
 "On the type I branch (\[Kappa]=0, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", 
    RowBox[{"0", ",", "0"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f1305d6b-5348-4923-9929-2c71a3183ffe"],
 "\[NotEqual]0,g\[NotEqual]0), all ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", 
    RowBox[{"k", ",", "q"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "349ba632-d9c6-4596-9d21-5917741f9f3a"],
 " through ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", 
    RowBox[{"8", ",", "q"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7cd4e1ad-7298-45c8-9c86-cf9c9d3ebbb6"],
 " vanish."
}], "Text",
 CellChangeTimes->{{4.000306834478655*^9, 4.0003068785226183`*^9}, {
   4.000306968303617*^9, 4.000306969707878*^9}, {4.000307017864294*^9, 
   4.0003070197550497`*^9}, {4.0003071465121813`*^9, 4.000307147003374*^9}, {
   4.000307202325783*^9, 4.000307252770844*^9}, {4.000307308712247*^9, 
   4.000307309033033*^9}, 4.0003073803526897`*^9, {4.00030742068337*^9, 
   4.000307446984865*^9}, {4.0003082936892147`*^9, 4.0003082942805634`*^9}, {
   4.000309289143098*^9, 
   4.000309289288671*^9}},ExpressionUUID->"4e694a95-f678-4b7c-a3e7-\
994f273cd2cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{"Join", "[", 
   RowBox[{"abconstraint", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "==", "0"}], ",", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"0", ",", "0"}]], "!=", "0"}], ",", 
      RowBox[{"g", "!=", "0"}]}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{"abconstraint", ",", "bbconstraint"}], "]"}], "/.", 
  "%"}]}], "Input",
 CellChangeTimes->{{4.000304637952992*^9, 4.0003046804518557`*^9}, {
  4.000304758342*^9, 4.000304766621744*^9}, {4.000305460312584*^9, 
  4.000305470678952*^9}, {4.000307029052631*^9, 4.000307036827441*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"ad70ee96-67f7-453f-8184-e34e9f49ee6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"0", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"1", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"2", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"2", ",", "2"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"3", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"3", ",", "2"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"4", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"4", ",", "2"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"4", ",", "4"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"5", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"5", ",", "2"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"5", ",", "4"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"6", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"6", ",", "2"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"6", ",", "4"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"6", ",", "6"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"7", ",", "2"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"7", ",", "4"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"7", ",", "6"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"8", ",", "2"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"8", ",", "4"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"8", ",", "6"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"8", ",", "8"}]], "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000304647051032*^9, 4.000304692843458*^9, {4.000304759021728*^9, 
   4.000304767156228*^9}, {4.000305466090723*^9, 4.000305471586687*^9}, 
   4.000307037532872*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"f5c8af9b-22ad-4077-bdc5-aa8dd9c2ce37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
    ",", "True", ",", "True"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000304647051032*^9, 4.000304692843458*^9, {4.000304759021728*^9, 
   4.000304767156228*^9}, {4.000305466090723*^9, 4.000305471586687*^9}, 
   4.000307037533804*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"b4275dc2-a804-4452-a056-ba0ed89f6f6a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Heterotic branch", "Section",
 CellChangeTimes->{{4.000304588594685*^9, 
  4.0003045917840652`*^9}},ExpressionUUID->"7604548d-73ef-487d-96c7-\
d6d14947aceb"],

Cell[TextData[{
 "On the heterotic branch (\[Kappa]\[NotEqual]0, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", 
    RowBox[{"0", ",", "0"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9e54767e-4c36-4d1c-81dc-3fdef4485811"],
 "=0, g\[NotEqual]0 ), we define ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["a", "^"], 
     RowBox[{"k", ",", "q"}]], "=", 
    FractionBox[
     SubscriptBox["a", 
      RowBox[{"k", ",", "q"}]], 
     SuperscriptBox["g", "2"]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f363031d-ed37-4397-aae6-f13d25c6a229"],
 "  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "^"], 
     RowBox[{"k", ",", "q"}]], "=", 
    FractionBox[
     SubscriptBox["b", 
      RowBox[{"k", ",", "q"}]], 
     SuperscriptBox["\[Kappa]", "2"]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1a16d382-169e-4c51-addb-fd847da58d30"],
 " for convenience.\nThe coefficients through ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["a", "^"], 
    RowBox[{"7", ",", "q"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d56e6f5c-7eff-47e8-b10e-c56c03a3c317"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"8", ",", "q"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8fb367d8-e959-459d-adc5-f002da65b7d4"],
 " are parametrized by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    SubscriptBox[
     OverscriptBox["b", "^"], 
     RowBox[{"0", ",", "0"}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1b1f34b3-44ef-49ec-a157-0cc0f9eb5ac3"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"2", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "5ad488fd-36d0-4d36-add5-036b1c5dbf64"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"4", ",", "4"}]], TraditionalForm]],ExpressionUUID->
  "d09814f5-3e28-4405-8e9c-75af9d2c21c9"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"6", ",", "6"}]], TraditionalForm]],ExpressionUUID->
  "5dc56899-9301-4dcb-bde9-8683118fb326"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"8", ",", "8"}]], TraditionalForm]],ExpressionUUID->
  "c2aff4f3-dffa-4ff9-b27b-e1301e00b64e"],
 "}."
}], "Text",
 CellChangeTimes->{{4.000307293733445*^9, 4.0003073070965757`*^9}, {
  4.000307371580192*^9, 4.000307402999435*^9}, {4.000307450033142*^9, 
  4.000307495378903*^9}, {4.000307695770232*^9, 4.0003076960415*^9}, {
  4.000307730064475*^9, 4.000307940673512*^9}, {4.000308321758222*^9, 
  4.000308339778748*^9}, {4.000309280800374*^9, 
  4.000309282898952*^9}},ExpressionUUID->"9ad4337b-85c8-4829-8a03-\
f1c59d05fa71"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"aaconstraint", ",", "abconstraint", ",", "bbconstraint"}], 
          "]"}], "/.", 
         RowBox[{
          SubscriptBox["a", "aa___"], ":>", 
          RowBox[{
           SuperscriptBox["g", "2"], 
           SubscriptBox[
            OverscriptBox["a", "^"], "aa"]}]}]}], "/.", 
        RowBox[{
         SubscriptBox["b", "aa___"], ":>", 
         RowBox[{
          SuperscriptBox["\[Kappa]", "2"], 
          SubscriptBox[
           OverscriptBox["b", "^"], "aa"]}]}]}], "//", "Expand"}], "//", 
      "Factor"}], ")"}], "/.", 
    RowBox[{"\[Kappa]", "->", "1"}]}], "/.", 
   RowBox[{"g", "->", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"hetbranch", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"%", ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["a", "^"], 
           RowBox[{"k", ",", "q"}]], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", 
            FractionBox["k", "2"]}], "}"}]}], "]"}], "//", "Flatten"}], ",", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["b", "^"], 
           RowBox[{"k", ",", "q"}]], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "k", ",", "2"}], "}"}]}], "]"}], "//", 
        "Flatten"}]}], "]"}], ",", "Reals"}], "]"}], "//", 
   "Factor"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Flatten", "[", "%", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "2"}], "]"}], "]"}], "//", "Variables"}]}], "Input",
 CellChangeTimes->{{4.0003048161183662`*^9, 4.000304827222316*^9}, {
   4.00030536918011*^9, 4.0003054343114367`*^9}, {4.0003055033647118`*^9, 
   4.0003055273994637`*^9}, {4.000305568131414*^9, 4.000305568327147*^9}, {
   4.000305609282448*^9, 4.000305639860448*^9}, {4.000305676930138*^9, 
   4.000305721518779*^9}, {4.000305778444395*^9, 4.0003057965503273`*^9}, {
   4.0003058415666723`*^9, 4.000305987780094*^9}, {4.000306115232231*^9, 
   4.000306176780579*^9}, {4.0003062783608294`*^9, 4.000306376261627*^9}, {
   4.0003064178683977`*^9, 4.0003065217207127`*^9}, 4.000307055868576*^9, 
   4.0003075237997017`*^9, {4.000307555022455*^9, 4.0003075591028233`*^9}, {
   4.000307603376871*^9, 4.000307648719163*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"3d20bc1d-8baf-40a5-bd83-2df1996b930d"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    210, 27, 25651794935876805323, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{4.00030636815556*^9, 4.000306466347455*^9}, {
   4.000306496573277*^9, 4.000306522390758*^9}, 4.0003070565831947`*^9, 
   4.000307651684453*^9},
 CellLabel->
  "During evaluation of \
In[209]:=",ExpressionUUID->"2a15fd91-ec05-410c-800e-3f001e80636b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"0", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"1", ",", "0"}]], "\[Rule]", 
     RowBox[{"4", " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"2", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"2", ",", "1"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"3", ",", "0"}]], "\[Rule]", 
     RowBox[{"16", " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"4", ",", "4"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"3", ",", "1"}]], "\[Rule]", 
     RowBox[{"32", " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"4", ",", "4"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"4", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"4", ",", "1"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SubsuperscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}], "2"]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"4", ",", "2"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "16"}], " ", 
      SubsuperscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}], "2"]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"5", ",", "0"}]], "\[Rule]", 
     RowBox[{"64", " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"6", ",", "6"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"5", ",", "1"}]], "\[Rule]", 
     RowBox[{"192", " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"6", ",", "6"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"5", ",", "2"}]], "\[Rule]", 
     RowBox[{"320", " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"6", ",", "6"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"6", ",", "0"}]], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"6", ",", "1"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "64"}], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"4", ",", "4"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"6", ",", "2"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "192"}], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"4", ",", "4"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"6", ",", "3"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "256"}], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"4", ",", "4"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"7", ",", "0"}]], "\[Rule]", 
     RowBox[{"256", " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"8", ",", "8"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"7", ",", "1"}]], "\[Rule]", 
     RowBox[{"1024", " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"8", ",", "8"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"7", ",", "2"}]], "\[Rule]", 
     RowBox[{
      FractionBox["32", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"2", ",", "2"}], "3"], "+", 
        RowBox[{"224", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"7", ",", "3"}]], "\[Rule]", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"2", ",", "2"}], "3"], "+", 
        RowBox[{"112", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"1", ",", "0"}]], "\[Rule]", 
     RowBox[{"-", 
      SubsuperscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"0", ",", "0"}], "2"]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"2", ",", "0"}]], "\[Rule]", 
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"0", ",", "0"}], "3"], "-", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"3", ",", "0"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"0", ",", "0"}], "3"], "-", 
        SubscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"2", ",", "2"}]]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"3", ",", "2"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]]}], " ", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"4", ",", "0"}]], "\[Rule]", 
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"0", ",", "0"}], "5"], "-", 
      RowBox[{
       SubsuperscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}], "2"], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"2", ",", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"4", ",", "4"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"4", ",", "2"}]], "\[Rule]", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}], "2"], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"2", ",", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"4", ",", "4"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"5", ",", "0"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "6"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "3"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]]}], "-", 
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"2", ",", "2"}], "2"], "+", 
        RowBox[{"6", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"5", ",", "2"}]], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"0", ",", "0"}], "3"]}], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"2", ",", "2"}]]}], "+", 
      SubsuperscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}], "2"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"4", ",", "4"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"5", ",", "4"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"6", ",", "0"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "7"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "4"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]]}], "+", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "2"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "-", 
        RowBox[{"18", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"6", ",", "2"}]], "\[Rule]", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}], "4"], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"2", ",", "2"}]]}], "-", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]], " ", 
       SubsuperscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"2", ",", "2"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}], "2"], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"4", ",", "4"}]]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"6", ",", "6"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"6", ",", "4"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "2"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "+", 
        RowBox[{"10", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"7", ",", "0"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "8"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "5"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]]}], "-", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "2"], " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "3"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "-", 
        RowBox[{"6", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "+", 
        RowBox[{"18", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"7", ",", "2"}]], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"0", ",", "0"}], "5"]}], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"2", ",", "2"}]]}], "+", 
      RowBox[{
       SubsuperscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}], "2"], " ", 
       SubsuperscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"2", ",", "2"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}], "3"], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"4", ",", "4"}]]}], "+", 
      RowBox[{"5", " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"2", ",", "2"}]], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"4", ",", "4"}]]}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"6", ",", "6"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"7", ",", "4"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox[
           OverscriptBox["b", "^"], 
           RowBox[{"0", ",", "0"}], "2"]}], " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "3"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "-", 
        RowBox[{"10", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"6", ",", "6"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"7", ",", "6"}]], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"2", ",", "2"}]]}], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"4", ",", "4"}]]}], "-", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]], " ", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"6", ",", "6"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"8", ",", "0"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "9"]}], "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "6"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "3"], " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}], "2"]}], "-", 
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"2", ",", "2"}], "3"], "-", 
        RowBox[{"18", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "4"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "+", 
        RowBox[{"18", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "-", 
        RowBox[{"54", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "2"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"6", ",", "6"}]]}], "-", 
        RowBox[{"170", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"8", ",", "2"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "6"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "3"], " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}], "2"]}], "+", 
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"2", ",", "2"}], "3"], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "4"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "-", 
        RowBox[{"10", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "2"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"6", ",", "6"}]]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"8", ",", "4"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "3"], " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}], "2"]}], "-", 
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"2", ",", "2"}], "3"], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "4"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "+", 
        RowBox[{"10", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "2"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"6", ",", "6"}]]}], "+", 
        RowBox[{"28", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["b", "^"], 
      RowBox[{"8", ",", "6"}]], "\[Rule]", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox[
         OverscriptBox["b", "^"], 
         RowBox[{"2", ",", "2"}], "3"], "+", 
        RowBox[{"6", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"2", ",", "2"}]], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"4", ",", "4"}]]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"0", ",", "0"}], "2"], " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"6", ",", "6"}]]}], "+", 
        RowBox[{"56", " ", 
         SubscriptBox[
          OverscriptBox["b", "^"], 
          RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{4.000305928475382*^9, 4.000305930338438*^9}, {
   4.000305981895481*^9, 4.000305988224886*^9}, 4.000306134796999*^9, {
   4.00030629248068*^9, 4.000306466353937*^9}, {4.000306496581524*^9, 
   4.0003065223963823`*^9}, 4.0003070566000147`*^9, 4.0003076516935062`*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"e72cbf2d-84d1-4a78-9778-77b105b8a06b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"0", ",", "0"}]], ",", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"2", ",", "2"}]], ",", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"4", ",", "4"}]], ",", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"6", ",", "6"}]], ",", 
   SubscriptBox[
    OverscriptBox["b", "^"], 
    RowBox[{"8", ",", "8"}]]}], "}"}]], "Output",
 CellChangeTimes->{{4.000305928475382*^9, 4.000305930338438*^9}, {
   4.000305981895481*^9, 4.000305988224886*^9}, 4.000306134796999*^9, {
   4.00030629248068*^9, 4.000306466353937*^9}, {4.000306496581524*^9, 
   4.0003065223963823`*^9}, 4.0003070566000147`*^9, 4.000307651696436*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"4d8714de-0512-48d2-94f3-f437989439fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", "hetbranch", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}], "==", 
        RowBox[{
         RowBox[{"Flatten", "[", "hetbranch", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], "/.", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["a", "^"], "aa___"], ":>", 
       FractionBox[
        RowBox[{"a", "[", "aa", "]"}], 
        SuperscriptBox["g", "2"]]}]}], "/.", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["b", "^"], "aa___"], ":>", 
      FractionBox[
       RowBox[{"b", "[", "aa", "]"}], 
       SuperscriptBox["\[Kappa]", "2"]]}]}], "/.", "akqtable"}], "/.", 
   "bkqtable"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{4.000306498382824*^9, 4.000306589730239*^9}, {
  4.000307059611486*^9, 4.000307069775364*^9}, {4.000307664678693*^9, 
  4.0003076733077793`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"d5279acc-8d86-422e-ac32-ac20843132c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{4.000306513201611*^9, 4.0003065307886963`*^9}, {
   4.000306571987175*^9, 4.0003065901024103`*^9}, 4.000307070239541*^9, 
   4.000307673886017*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"38265408-951a-4e30-a570-595f01569cfe"]
}, Open  ]],

Cell[TextData[{
 "The reduced scalar functions can be resummed into an exponential form on \
the heterotic branch, up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", 
    RowBox[{"7", ",", "q"}]], TraditionalForm]],ExpressionUUID->
  "bb7f59ca-bad7-4af2-b554-8ace3751ad50"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", 
    RowBox[{"8", ",", "q"}]], TraditionalForm]],ExpressionUUID->
  "36e20553-1e41-4493-837c-e48fd92fcff9"],
 "."
}], "Text",
 CellChangeTimes->{{4.0003091322316113`*^9, 4.0003091690001*^9}, {
  4.000309243294506*^9, 4.0003093123301697`*^9}, {4.000309373344369*^9, 
  4.0003093821998053`*^9}},ExpressionUUID->"cb8bf2a1-12e2-47b0-8942-\
e88defcb9597"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"-", 
       SuperscriptBox["g", "2"]}], 
      RowBox[{"s", " ", "t"}]], 
     RowBox[{"Exp", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["4", "r"], 
           SubscriptBox[
            OverscriptBox["b", "^"], 
            RowBox[{
             RowBox[{"2", "r"}], ",", 
             RowBox[{"2", "r"}]}]]}], 
          RowBox[{
           RowBox[{"2", "r"}], "+", "1"}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", 
            RowBox[{
             RowBox[{"2", "r"}], "+", "1"}]], "+", 
           SuperscriptBox["t", 
            RowBox[{
             RowBox[{"2", "r"}], "+", "1"}]], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s"}], "-", "t"}], ")"}], 
            RowBox[{
             RowBox[{"2", "r"}], "+", "1"}]]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", 
      RowBox[{"aa", " ", "s"}]}], ",", 
     RowBox[{"t", "->", 
      RowBox[{"aa", " ", "t"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "0", ",", "7"}], "}"}]}], "]"}], "//", "Normal"}], 
    ")"}], "/.", 
   RowBox[{"aa", "->", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", 
       SuperscriptBox["g", "2"]}], 
      RowBox[{"s", " ", "t"}]], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["g", "2"], 
        SubscriptBox[
         OverscriptBox["a", "^"], 
         RowBox[{"k", ",", "q"}]], 
        SuperscriptBox["s", 
         RowBox[{"k", "-", "q"}]], 
        SuperscriptBox["t", "q"]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["a", "^"], 
      RowBox[{"k_", ",", "q_"}]], ":>", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["a", "^"], 
       RowBox[{"k", ",", 
        RowBox[{"k", "-", "q"}]}]], "/;", 
      RowBox[{"q", ">", 
       FractionBox["k", "2"]}]}]}]}], "/.", 
   RowBox[{"(", 
    RowBox[{"hetbranch", "//", "Flatten"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "-", "%"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{4.0003083487816763`*^9, 4.00030872390744*^9}, {
  4.0003087768612137`*^9, 4.000308807420341*^9}, {4.000308918933694*^9, 
  4.000308920727332*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"e349f087-7d4a-4a60-8149-c2b0c4ce3f32"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{4.000308433492791*^9, 4.000308486489225*^9}, {
   4.000308536336822*^9, 4.0003085737071238`*^9}, {4.000308657690064*^9, 
   4.00030872436399*^9}, {4.0003088039000587`*^9, 4.000308807870216*^9}, 
   4.0003089218523207`*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"dd7cff6e-8ae1-4430-961e-328b8e80d9bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"-", 
       SuperscriptBox["\[Kappa]", "2"]}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["b", "^"], 
           RowBox[{"0", ",", "0"}]], "s"}]}], ")"}]}]], 
     RowBox[{"Exp", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["4", "r"], 
           SubscriptBox[
            OverscriptBox["b", "^"], 
            RowBox[{
             RowBox[{"2", "r"}], ",", 
             RowBox[{"2", "r"}]}]]}], 
          RowBox[{
           RowBox[{"2", "r"}], "+", "1"}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", 
            RowBox[{
             RowBox[{"2", "r"}], "+", "1"}]], "+", 
           SuperscriptBox["t", 
            RowBox[{
             RowBox[{"2", "r"}], "+", "1"}]], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s"}], "-", "t"}], ")"}], 
            RowBox[{
             RowBox[{"2", "r"}], "+", "1"}]]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", 
      RowBox[{"aa", " ", "s"}]}], ",", 
     RowBox[{"t", "->", 
      RowBox[{"aa", " ", "t"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"aa", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", "Normal"}], 
    ")"}], "/.", 
   RowBox[{"aa", "->", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"-", 
      SuperscriptBox["\[Kappa]", "2"]}], "s"], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"k", ",", "q"}]], 
       SuperscriptBox["s", 
        RowBox[{"k", "-", "q"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "-", "t"}], ")"}]}], ")"}], "q"]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "k", ",", "2"}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"(", 
    RowBox[{"hetbranch", "//", "Flatten"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "-", "%"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{4.000308834355672*^9, 4.000308910612729*^9}, {
  4.000308945570736*^9, 4.0003089539136267`*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"3ffdd960-25de-406b-a884-1bdead692085"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  4.000308911328347*^9, {4.0003089496930523`*^9, 4.000308954288972*^9}},
 CellLabel->
  "Out[278]=",ExpressionUUID->"fb8e0055-00ab-405b-af48-ed23b8332c85"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Implementation of nonlinear SUSY constraints", "Section",
 CellChangeTimes->{{4.000463594004457*^9, 4.0004636082324038`*^9}, {
  4.0004646438806057`*^9, 
  4.000464644790906*^9}},ExpressionUUID->"4634c715-5272-46d4-b22c-\
c4319114a474"],

Cell[TextData[{
 "We use the parameters: ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "=", 
     FractionBox[
      SubscriptBox["b", 
       RowBox[{"0", ",", "0"}]], 
      SuperscriptBox["\[Kappa]", "2"]]}], ",", 
    RowBox[{"u", "=", 
     FractionBox[
      SubscriptBox["b", 
       RowBox[{"2", ",", "2"}]], 
      SuperscriptBox["\[Kappa]", "2"]]}], ",", 
    RowBox[{"r", "=", 
     FractionBox[
      SuperscriptBox["g", "2"], 
      SuperscriptBox["\[Kappa]", "2"]]}]}], "}"}]],
  CellChangeTimes->{{4.000463645829213*^9, 4.00046366340786*^9}, {
   4.0004637003028584`*^9, 4.0004637016195*^9}},ExpressionUUID->
  "462ca5ca-0e49-4468-9bd2-331ee8da213c"]
}], "Text",
 CellChangeTimes->{{4.0004637097511053`*^9, 
  4.000463731884535*^9}},ExpressionUUID->"0605b727-3b95-4795-b7fe-\
376d49d8702d"],

Cell[CellGroupData[{

Cell["Group 1", "Subsection",
 CellChangeTimes->{{4.0004637639870377`*^9, 
  4.000463764853108*^9}},ExpressionUUID->"c0c2ccc2-c41e-4411-9f47-\
acc1be5e804c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"0", ",", "0"}]], "\[Equal]", "0"}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "0"}]], "\[Equal]", "0"}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"2", ",", "1"}]], "\[Equal]", "0"}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "0"}]], "\[Equal]", "0"}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"6", ",", "0"}]], "\[Equal]", "0"}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"3", ",", "1"}]], "\[Equal]", 
     RowBox[{"2", " ", 
      SubscriptBox["a", 
       RowBox[{"3", ",", "0"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "1"}]], "\[Equal]", 
     RowBox[{"3", " ", 
      SubscriptBox["a", 
       RowBox[{"5", ",", "0"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "2"}]], "\[Equal]", 
     RowBox[{"5", " ", 
      SubscriptBox["a", 
       RowBox[{"5", ",", "0"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "2"}]], "\[Equal]", 
     RowBox[{"2", " ", 
      SubscriptBox["a", 
       RowBox[{"4", ",", "1"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"6", ",", "2"}]], "\[Equal]", 
     RowBox[{"3", " ", 
      SubscriptBox["a", 
       RowBox[{"6", ",", "1"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"6", ",", "3"}]], "\[Equal]", 
     RowBox[{"4", " ", 
      SubscriptBox["a", 
       RowBox[{"6", ",", "1"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"7", ",", "1"}]], "\[Equal]", 
     RowBox[{"4", " ", 
      SubscriptBox["a", 
       RowBox[{"7", ",", "0"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"7", ",", "3"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "14"}], " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "0"}]]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "2"}]]}]}]}]}], "}"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"%", "/.", 
        RowBox[{
         SubscriptBox["a", "aa___"], ":>", 
         RowBox[{
          SuperscriptBox["g", "2"], 
          SubscriptBox[
           OverscriptBox["a", "^"], "aa"]}]}]}], "/.", 
       RowBox[{
        SubscriptBox["b", "aa___"], ":>", 
        RowBox[{
         SuperscriptBox["\[Kappa]", "2"], 
         SubscriptBox[
          OverscriptBox["b", "^"], "aa"]}]}]}], "/.", 
      RowBox[{"x", "->", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]]}]}], "/.", 
     RowBox[{"u", "->", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]]}]}], "/.", 
    RowBox[{"r", "->", 
     FractionBox[
      SuperscriptBox["g", "2"], 
      SuperscriptBox["\[Kappa]", "2"]]}]}], "/.", "hetbranch"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{4.000463983143531*^9, 4.000464008993301*^9}, {
  4.000464115371825*^9, 4.000464189514653*^9}, {4.000464464485886*^9, 
  4.000464464954393*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"efe0aca2-75d0-42e1-baf0-9202c509e4ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{4.000463804585266*^9, 4.000463814483429*^9}, 
   4.000464133428063*^9, {4.000464167408655*^9, 4.0004641898865223`*^9}, 
   4.000464465487422*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"ccc4112d-03eb-48d7-870f-7dd856737237"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"0", ",", "0"}]], "\[Equal]", 
     RowBox[{"x", " ", 
      SuperscriptBox["\[Kappa]", "2"]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"1", ",", "0"}]], "\[Equal]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["x", "2"]}], " ", 
      SuperscriptBox["\[Kappa]", "2"]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"2", ",", "0"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "-", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "2"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"3", ",", "0"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x", "4"]}], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "+", 
      RowBox[{"x", " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"3", ",", "2"}]], "\[Equal]", 
     RowBox[{
      RowBox[{"-", "x"}], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "2"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"4", ",", "0"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"4", ",", "2"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"5", ",", "0"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x", "6"]}], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "+", 
      RowBox[{"2", " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}], "-", 
      FractionBox[
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]], "2"]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"5", ",", "4"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["x", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "-", 
      RowBox[{"2", " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}], "-", 
      FractionBox[
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]], "2"]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"6", ",", "0"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "7"], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "4"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "-", 
      RowBox[{"9", " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"6", ",", "2"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x"}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"6", ",", "4"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "4"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "+", 
      RowBox[{"5", " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"7", ",", "0"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x", "8"]}], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "5"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "+", 
      RowBox[{"12", " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "6"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"7", ",", "2"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "-", 
      RowBox[{"8", " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}], "-", 
      RowBox[{"5", " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "6"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"7", ",", "4"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["x", "5"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "-", 
      RowBox[{"4", " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}], "+", 
      SubscriptBox["b", 
       RowBox[{"7", ",", "6"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"8", ",", "0"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "9"], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "6"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}], "-", 
      RowBox[{"4", " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "6"}]]}], "-", 
      SubscriptBox["b", 
       RowBox[{"8", ",", "6"}]], "-", 
      RowBox[{"19", " ", 
       SubscriptBox["b", 
        RowBox[{"8", ",", "8"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"8", ",", "2"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x", "3"]}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}], "+", 
      RowBox[{"8", " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "6"}]]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["b", 
        RowBox[{"8", ",", "6"}]]}], "-", 
      RowBox[{"24", " ", 
       SubscriptBox["b", 
        RowBox[{"8", ",", "8"}]]}]}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"8", ",", "4"}]], "\[Equal]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "6"], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SubscriptBox["b", 
        RowBox[{"4", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["x", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2"}]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SubscriptBox["b", 
        RowBox[{"6", ",", "6"}]]}], "-", 
      RowBox[{"4", " ", "x", " ", 
       SubscriptBox["b", 
        RowBox[{"7", ",", "6"}]]}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox["b", 
        RowBox[{"8", ",", "6"}]]}], "+", 
      RowBox[{"42", " ", 
       SubscriptBox["b", 
        RowBox[{"8", ",", "8"}]]}]}]}]}], "}"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"%", "/.", 
        RowBox[{
         SubscriptBox["a", "aa___"], ":>", 
         RowBox[{
          SuperscriptBox["g", "2"], 
          SubscriptBox[
           OverscriptBox["a", "^"], "aa"]}]}]}], "/.", 
       RowBox[{
        SubscriptBox["b", "aa___"], ":>", 
        RowBox[{
         SuperscriptBox["\[Kappa]", "2"], 
         SubscriptBox[
          OverscriptBox["b", "^"], "aa"]}]}]}], "/.", 
      RowBox[{"x", "->", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]]}]}], "/.", 
     RowBox[{"u", "->", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]]}]}], "/.", 
    RowBox[{"r", "->", 
     FractionBox[
      SuperscriptBox["g", "2"], 
      SuperscriptBox["\[Kappa]", "2"]]}]}], "/.", "hetbranch"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{4.00046444887197*^9, 4.000464458890779*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"16eefcc8-b2df-41ca-94f8-0580ce66bb45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{4.000464454890196*^9, 4.000464470817436*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"21633a53-7b67-486e-b1de-c673a167ffab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Group 2", "Subsection",
 CellChangeTimes->{{4.0004637639870377`*^9, 4.000463764853108*^9}, {
  4.000463947623795*^9, 
  4.0004639477513514`*^9}},ExpressionUUID->"1cb011ae-7eea-41ee-867b-\
9a9008f9995f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"1", ",", "0"}]], "\[Equal]", 
     RowBox[{"4", " ", "r", " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "2"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"3", ",", "0"}]], "\[Equal]", 
     RowBox[{"16", " ", "r", " ", 
      SubscriptBox["b", 
       RowBox[{"4", ",", "4"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"5", ",", "0"}]], "\[Equal]", 
     RowBox[{"64", " ", "r", " ", 
      SubscriptBox["b", 
       RowBox[{"6", ",", "6"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"7", ",", "0"}]], "\[Equal]", 
     RowBox[{"256", " ", "r", " ", 
      SubscriptBox["b", 
       RowBox[{"8", ",", "8"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"4", ",", "1"}]], "\[Equal]", 
     RowBox[{
      RowBox[{"-", "8"}], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "2"}]]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         SubscriptBox["b", 
          RowBox[{"4", ",", "4"}]]}], "+", 
        SubscriptBox["b", 
         RowBox[{"5", ",", "2"}]]}], ")"}]}]}], ",", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"6", ",", "1"}]], "\[Equal]", 
     RowBox[{"64", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", 
         SubscriptBox["b", 
          RowBox[{"6", ",", "6"}]]}], "+", 
        SubscriptBox["b", 
         RowBox[{"7", ",", "6"}]]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "28"}], " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "0"}]]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["a", 
        RowBox[{"7", ",", "2"}]]}]}], "\[Equal]", 
     RowBox[{"32", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "x", " ", 
         SubscriptBox["b", 
          RowBox[{"7", ",", "6"}]]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["b", 
          RowBox[{"8", ",", "6"}]]}], "-", 
        RowBox[{"56", " ", 
         SubscriptBox["b", 
          RowBox[{"8", ",", "8"}]]}]}], ")"}]}]}]}], "}"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"%", "/.", 
        RowBox[{
         SubscriptBox["a", "aa___"], ":>", 
         RowBox[{
          SuperscriptBox["g", "2"], 
          SubscriptBox[
           OverscriptBox["a", "^"], "aa"]}]}]}], "/.", 
       RowBox[{
        SubscriptBox["b", "aa___"], ":>", 
        RowBox[{
         SuperscriptBox["\[Kappa]", "2"], 
         SubscriptBox[
          OverscriptBox["b", "^"], "aa"]}]}]}], "/.", 
      RowBox[{"x", "->", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]]}]}], "/.", 
     RowBox[{"u", "->", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]]}]}], "/.", 
    RowBox[{"r", "->", 
     FractionBox[
      SuperscriptBox["g", "2"], 
      SuperscriptBox["\[Kappa]", "2"]]}]}], "/.", "hetbranch"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{4.000464201803648*^9, 4.00046420298785*^9}, {
  4.000464478648407*^9, 4.000464480232441*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d7156416-c92c-41f2-a177-769831d2dcb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{4.000464203401944*^9, 4.000464480768134*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"67310683-3c8b-4a5f-9a01-131511283aa6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Group 3", "Subsection",
 CellChangeTimes->{{4.0004637639870377`*^9, 4.000463764853108*^9}, {
  4.000463948794403*^9, 
  4.000463948887014*^9}},ExpressionUUID->"a12f441f-87cc-470f-bf44-\
166522d0266c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Kappa]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "2"}]]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         SubscriptBox["b", 
          RowBox[{"4", ",", "4"}]]}], "+", 
        SubscriptBox["b", 
         RowBox[{"5", ",", "2"}]]}], ")"}]}], "\[Equal]", 
     SubsuperscriptBox["b", 
      RowBox[{"2", ",", "2"}], "2"]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Kappa]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], " ", 
         SubscriptBox["b", 
          RowBox[{"6", ",", "6"}]]}], "-", 
        SubscriptBox["b", 
         RowBox[{"7", ",", "6"}]]}], ")"}]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["b", 
       RowBox[{"2", ",", "2"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"4", ",", "4"}]]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Kappa]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "x", " ", 
         SubscriptBox["b", 
          RowBox[{"7", ",", "6"}]]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["b", 
          RowBox[{"8", ",", "6"}]]}], "-", 
        RowBox[{"56", " ", 
         SubscriptBox["b", 
          RowBox[{"8", ",", "8"}]]}]}], ")"}]}], "\[Equal]", 
     RowBox[{
      SubscriptBox["b", 
       RowBox[{"2", ",", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "2"}]]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         SubscriptBox["b", 
          RowBox[{"4", ",", "4"}]]}], "+", 
        SubscriptBox["b", 
         RowBox[{"5", ",", "2"}]]}], ")"}]}]}]}], "}"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"%", "/.", 
        RowBox[{
         SubscriptBox["a", "aa___"], ":>", 
         RowBox[{
          SuperscriptBox["g", "2"], 
          SubscriptBox[
           OverscriptBox["a", "^"], "aa"]}]}]}], "/.", 
       RowBox[{
        SubscriptBox["b", "aa___"], ":>", 
        RowBox[{
         SuperscriptBox["\[Kappa]", "2"], 
         SubscriptBox[
          OverscriptBox["b", "^"], "aa"]}]}]}], "/.", 
      RowBox[{"x", "->", 
       SubscriptBox[
        OverscriptBox["b", "^"], 
        RowBox[{"0", ",", "0"}]]}]}], "/.", 
     RowBox[{"u", "->", 
      SubscriptBox[
       OverscriptBox["b", "^"], 
       RowBox[{"2", ",", "2"}]]}]}], "/.", 
    RowBox[{"r", "->", 
     FractionBox[
      SuperscriptBox["g", "2"], 
      SuperscriptBox["\[Kappa]", "2"]]}]}], "/.", "hetbranch"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{
  4.000464273619274*^9, {4.000464485156889*^9, 4.000464486006773*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b7912058-d346-4cab-b37e-727e292b2ab1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{4.00046427402199*^9, 4.0004644866561737`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"90ff593f-6dd2-42c5-97b6-43032657c4f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1563, 799},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8236762b-3d54-4165-9606-c99b49814b05"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 367, 8, 33, "Text",ExpressionUUID->"9367966b-f032-49ea-86c3-bd2a70c632ef"],
Cell[CellGroupData[{
Cell[946, 32, 180, 3, 66, "Section",ExpressionUUID->"dca06caa-8680-4b22-991e-a8a0216131bb"],
Cell[1129, 37, 1645, 52, 48, "Input",ExpressionUUID->"f0f3307b-7d1b-4182-9cf6-9d8fd77092be"],
Cell[2777, 91, 1791, 57, 48, "Input",ExpressionUUID->"256de81f-a162-45f4-a187-800ce327e567"],
Cell[CellGroupData[{
Cell[4593, 152, 1611, 43, 94, "Input",ExpressionUUID->"a3f82dfe-1be3-47ce-ae6e-1c2296fd8d33"],
Cell[6207, 197, 6661, 200, 95, "Output",ExpressionUUID->"f995b3e8-3a74-4d8c-b547-3ca4929a9bf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12905, 402, 1760, 46, 51, "Input",ExpressionUUID->"e0268d11-ca4e-4a1e-b0e2-b9834fdef881"],
Cell[14668, 450, 15081, 456, 372, "Output",ExpressionUUID->"fe991901-ef4a-4385-a36d-262ddbcd121a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29798, 912, 521, 13, 67, "Section",ExpressionUUID->"08795abf-e490-4cec-bc48-8e4dcd37df33"],
Cell[30322, 927, 10135, 307, 172, "Input",ExpressionUUID->"68407146-b9a1-410e-a084-4b19632ddcb7"],
Cell[CellGroupData[{
Cell[40482, 1238, 564, 15, 30, "Input",ExpressionUUID->"89549b7c-8e13-425d-9699-abec8e60ed93"],
Cell[41049, 1255, 432, 8, 33, "Output",ExpressionUUID->"db3e2f12-9dd8-4fdc-8e61-7c724c827303"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41530, 1269, 478, 15, 67, "Section",ExpressionUUID->"99c17f31-758a-48a9-af7a-96ca4ebff899"],
Cell[42011, 1286, 79138, 2390, 1326, "Input",ExpressionUUID->"138be29c-5465-4c09-bd5f-8a1e656ebf51"],
Cell[CellGroupData[{
Cell[121174, 3680, 513, 14, 30, "Input",ExpressionUUID->"8ee8f0c1-b594-4a0e-84cd-0bb8aa6ba023"],
Cell[121690, 3696, 1271, 19, 74, "Output",ExpressionUUID->"b03f3824-584e-43bb-9d94-a442e66942fa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123010, 3721, 541, 17, 67, "Section",ExpressionUUID->"b39b4926-3097-4ab9-ba4b-30de0ee4429e"],
Cell[123554, 3740, 63046, 1894, 1250, "Input",ExpressionUUID->"c992115a-27d7-4433-b898-b10352f99dc9"],
Cell[CellGroupData[{
Cell[186625, 5638, 492, 14, 30, "Input",ExpressionUUID->"ee941e3d-f78d-4964-8f0f-e25f519fd5c8"],
Cell[187120, 5654, 727, 12, 53, "Output",ExpressionUUID->"385b8805-b109-4bb5-bd9e-22092eefdc70"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[187896, 5672, 158, 3, 66, "Section",ExpressionUUID->"b2d43aa3-03c9-4b31-90aa-7f431693b869"],
Cell[188057, 5677, 1243, 32, 34, "Text",ExpressionUUID->"4e694a95-f678-4b7c-a3e7-994f273cd2cf"],
Cell[CellGroupData[{
Cell[189325, 5713, 760, 20, 50, "Input",ExpressionUUID->"ad70ee96-67f7-453f-8184-e34e9f49ee6e"],
Cell[190088, 5735, 2536, 79, 55, "Output",ExpressionUUID->"f5c8af9b-22ad-4077-bdc5-aa8dd9c2ce37"],
Cell[192627, 5816, 1992, 31, 94, "Output",ExpressionUUID->"b4275dc2-a804-4452-a056-ba0ed89f6f6a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[194668, 5853, 163, 3, 66, "Section",ExpressionUUID->"7604548d-73ef-487d-96c7-d6d14947aceb"],
Cell[194834, 5858, 2913, 95, 66, "Text",ExpressionUUID->"9ad4337b-85c8-4829-8a03-f1c59d05fa71"],
Cell[CellGroupData[{
Cell[197772, 5957, 2766, 72, 94, "Input",ExpressionUUID->"3d20bc1d-8baf-40a5-bd83-2df1996b930d"],
Cell[200541, 6031, 485, 11, 26, "Message",ExpressionUUID->"2a15fd91-ec05-410c-800e-3f001e80636b"],
Cell[201029, 6044, 23561, 758, 255, "Output",ExpressionUUID->"e72cbf2d-84d1-4a78-9778-77b105b8a06b"],
Cell[224593, 6804, 836, 23, 35, "Output",ExpressionUUID->"4d8714de-0512-48d2-94f3-f437989439fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225466, 6832, 1141, 33, 47, "Input",ExpressionUUID->"d5279acc-8d86-422e-ac32-ac20843132c0"],
Cell[226610, 6867, 855, 15, 53, "Output",ExpressionUUID->"38265408-951a-4e30-a570-595f01569cfe"]
}, Open  ]],
Cell[227480, 6885, 687, 19, 34, "Text",ExpressionUUID->"cb8bf2a1-12e2-47b0-8942-e88defcb9597"],
Cell[CellGroupData[{
Cell[228192, 6908, 2963, 97, 140, "Input",ExpressionUUID->"e349f087-7d4a-4a60-8149-c2b0c4ce3f32"],
Cell[231158, 7007, 354, 6, 33, "Output",ExpressionUUID->"dd7cff6e-8ae1-4430-961e-328b8e80d9bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231549, 7018, 2902, 94, 149, "Input",ExpressionUUID->"3ffdd960-25de-406b-a884-1bdead692085"],
Cell[234454, 7114, 204, 4, 33, "Output",ExpressionUUID->"fb8e0055-00ab-405b-af48-ed23b8332c85"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[234707, 7124, 242, 4, 66, "Section",ExpressionUUID->"4634c715-5272-46d4-b22c-c4319114a474"],
Cell[234952, 7130, 822, 25, 41, "Text",ExpressionUUID->"0605b727-3b95-4795-b7fe-376d49d8702d"],
Cell[CellGroupData[{
Cell[235799, 7159, 157, 3, 53, "Subsection",ExpressionUUID->"c0c2ccc2-c41e-4411-9f47-acc1be5e804c"],
Cell[CellGroupData[{
Cell[235981, 7166, 3242, 107, 69, "Input",ExpressionUUID->"efe0aca2-75d0-42e1-baf0-9202c509e4ba"],
Cell[239226, 7275, 478, 9, 33, "Output",ExpressionUUID->"ccc4112d-03eb-48d7-870f-7dd856737237"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239741, 7289, 10418, 342, 200, "Input",ExpressionUUID->"16eefcc8-b2df-41ca-94f8-0580ce66bb45"],
Cell[250162, 7633, 447, 8, 33, "Output",ExpressionUUID->"21633a53-7b67-486e-b1de-c673a167ffab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[250658, 7647, 208, 4, 53, "Subsection",ExpressionUUID->"1cb011ae-7eea-41ee-867b-9a9008f9995f"],
Cell[CellGroupData[{
Cell[250891, 7655, 3402, 111, 71, "Input",ExpressionUUID->"d7156416-c92c-41f2-a177-769831d2dcb2"],
Cell[254296, 7768, 294, 6, 33, "Output",ExpressionUUID->"67310683-3c8b-4a5f-9a01-131511283aa6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[254639, 7780, 206, 4, 53, "Subsection",ExpressionUUID->"a12f441f-87cc-470f-bf44-166522d0266c"],
Cell[CellGroupData[{
Cell[254870, 7788, 3013, 99, 71, "Input",ExpressionUUID->"b7912058-d346-4cab-b37e-727e292b2ab1"],
Cell[257886, 7889, 236, 4, 33, "Output",ExpressionUUID->"90ff593f-6dd2-42c5-97b6-43032657c4f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


